Information Velocity of Cascaded Gaussian Channels with Feedback

We consider a line network of nodes, connected by additive white Gaussian noise channels, equipped with local feedback. We study the velocity at which information spreads over this network. For transmission of a data packet, we give an explicit positive lower bound on the velocity, for any packet size. Furthermore, we consider streaming, that is, transmission of data packets generated at a given average arrival rate. We show that a positive velocity exists as long as the arrival rate is below the individual Gaussian channel capacity, and provide an explicit lower bound. Our analysis involves applying pulse-amplitude modulation to the data (successively in the streaming case), and using linear mean-squared error estimation at the network nodes. Due to the analog linear nature of the scheme, the results extend to any additive noise. For general noise, we derive exponential error-probability bounds. Moreover, for (sub-)Gaussian noise we show a doubly-exponential behavior, which reduces to the celebrated Schalkwijk-Kailath scheme when considering a single node. Viewing the constellation as an "analog source", we also provide bounds on the exponential decay of the mean-squared error of source transmission over the network.

==> figs/Plot_Es_v1.m <==

close all;
clear;

P = 10;
R_vec = [0.25 0.5 0.75];

C = log(1+P)/2;
step = 1e-3;
v = (step:step:1-step)*P;

Pb = P/(1+P);
vb = v ./ (1+v);
D1 = vb.*log(vb/Pb)+(1-vb).*log((1-vb)/(1-Pb));
E1 = (1+v).*D1;

figure();
plot(v,E1,'LineWidth', 2)
hold on

ix = 1;
for R=fliplr(R_vec),

    g = exp(2*(R-C));
    D2=(1-g)*log((1-g)/Pb)+g*log(g/(1-Pb));
    vc = (1-g)/g;
    v2 = v(v<vc);
    E2 = v2/(1-g)*D2+2*R*(1-v2*g/(1-g));
    Es = -inf*E1;
    Es(1:length(E2)) = E2;
    plot(v,Es,'LineWidth', 2)
    hold on
    %plot(vc,Es(length(E2)),'.')
    tanX(ix) = vc;
    tanY(ix) = Es(length(E2));
    
    ix = ix + 1;
    
end

grid on

str1 = sprintf(' ''R = %1.2f'' ',R_vec(1));
str2 = sprintf(' ''R = %1.2f'' ',R_vec(2));
str3 = sprintf(' ''R = %1.2f'' ',R_vec(3));
str4 = sprintf(' ''C = %1.3f'' ',C);
%legend(str1,str2,str3,str4)
%legend('s','e','r','w')

%legend('R=0.25','R=0.5','R=0.75','R \geq C \approx 1.2')
legend('R \geq C \approx 1.2','R=0.75','R=0.5','R=0.25')

scatter(tanX,tanY,'filled','k')

text(4,1,'v=(1-\eta)\eta','fontsize',14);

ylabel('achievable MSE exponent  E_S(v)','fontsize',14);
xlabel('velocity v','fontsize', 14);



==> figs/Plot_V_v1.m <==

close all;
clear;


P_vec = [0.1,1,10,100];

step = 1e-3;

figure;
plot([0 1],[1 0],'k--','LineWidth', 2)
hold on;

for P=P_vec,
    C=log(1+P)/2;
    R=(step:step:1-step)*C;
    g=exp(2*(R-C));
    V=(1-g)./g;
    plot(R/C,V/P,'LineWidth', 2);
    hold on
end



grid on;
xlabel('relative rate R/C','fontsize',14);
ylabel('relative velocity V/P','fontsize',14);


str1 = sprintf(' ''P = %1.1f'' ',P_vec(1));
str2 = sprintf(' ''P = %d'' ',P_vec(2));
str3 = sprintf(' ''P = %d'' ',P_vec(3));
str4 = sprintf(' ''P = %d'' ',P_vec(4));
str5 = sprintf('linear limit');

legend('linear limit','P = 0.1','P = 1','P = 10','P = 100')


==> figs/plot_Es.m <==
P = 10;
C = log(1+P)/2;
step = 1e-3;
v = (step:step:1-step)*P;

Pb = P/(1+P);
vb = v ./ (1+v);
D1 = vb.*log(vb/Pb)+(1-vb).*log((1-vb)/(1-Pb));
E1 = (1+v).*D1;

for R=[0.1 0.5 1],

    g = exp(2*(R-C));
    D2=(1-g)*log((1-g)/Pb)+g*log(g/(1-Pb));
    vc = (1-g)/g;
    v2 = v(v<vc);
    E2 = v2/(1-g)*D2+2*R*(1-v2*g/(1-g));
    Es = E1;
    Es(1:length(E2)) = E2;
    plot(v,Es)
    hold on

end

plot(v,E1)



==> figs/plot_V.m <==

step = 1e-3;

for P=[0.1,1,10,100],
    C=log(1+P)/2;
    R=(step:step:1-step)*C;
    g=exp(2*(R-C));
    V=(1-g)./g;
    plot(R/C,V/P);
    hold on
end
